Generalizing Random Butterfly Transforms to Arbitrary Matrix Sizes

Parker and L\^e introduced random butterfly transforms (RBTs) as a preprocessing technique to replace pivoting in dense LU factorization. Unfortunately, their FFT-like recursive structure restricts the dimensions of the matrix. Furthermore, on multi-node systems, efficient management of the communication overheads restricts the matrix's distribution even more. To remove these limitations, we have generalized the RBT to arbitrary matrix sizes by truncating the dimensions of each layer in the transform. We expanded Parker's theoretical analysis to generalized RBT, specifically that in exact arithmetic, Gaussian elimination with no pivoting will succeed with probability 1 after transforming a matrix with full-depth RBTs. Furthermore, we experimentally show that these generalized transforms improve performance over Parker's formulation by up to 62\% while retaining the ability to replace pivoting. This generalized RBT is available in the SLATE numerical software library.

==> results/format-data.sh <==
#! /bin/bash

rm *.csv

## Performance tests
for job in 3233535 3233536 3233537 3233538 3233749 3233750 3233751 3233805
do
	python parse-slate.py logs/rbt-${job}.out 'routine,itermax,depth,A,n,time (s)' > rbt-${job}.csv
done
python process-perf.py


## Accuracy test
for job in  3233539 3233752
do
	python parse-slate.py logs/rbt-${job}.out 'routine,itermax,depth,A,error' > rbt-${job}.csv
done
python process-acc.py


## Accuracy sweep
python parse-slate.py logs/rbt-3239329.out 'A,n,error' > rbt-3239329.csv
python process-acc-sweep.py


## Scaling test
fields='routine,itermax,depth,num_ranks,A,n,time (s)'
for job in 3233546 3233547 3233548 3233549
do
	echo "${fields}" > scaling-${job}.csv
	for f in logs/scaling-${job}.*-*.out
	do
		python parse-slate.py ${f} "$fields" | tail -n+2 >> scaling-${job}.csv
	done
done
python process-scaling.py



==> results/parse-slate.py <==
#!/usr/bin/env python

import re
import sys

preamble_regex = re.compile(r"^% SLATE version \d\d\d\d.\d\d.\d\d, id [0-9a-z]{8}$")
allocation_regex = re.compile(r"^% .*, (\d+) MPI ranks, .* MPI, (\d+) OpenMP threads, (\d+) GPU devices per MPI rank")
type_regex = re.compile(r"^   [sdcz] ")
matrix_regex = re.compile(r"^% Matrix kinds:")
end_regex = re.compile(r"^% \d+ tests FAILED:|^% All tests passed:|^ERROR:  One or more process|^       test \[-h\|--help\] routine")
col_names_regex = re.compile(r'(?<!trs|ref)\s+(?=[^(\s]|$)')

def parse_data(filename):
    """
    Reads the SLATE tester output file named `filename`.
    The output is a list of tables.  Each table is a list of rows.  Each row is a dict mapping name to entry.
    """
    with open(filename, "r") as f:
        data=f.readlines()
    line = 0

    tables = []
    while line < len(data):
        # Search for preamble
        while line < len(data) and preamble_regex.search(data[line]) == None:
            line += 1

        if line == len(data):
            break

        # get routine name and allocation info from the preamble
        routine = data[line+1].split()[-1]
        process_count_match = allocation_regex.search(data[line+2])
        num_ranks = process_count_match.group(1)
        num_threads = process_count_match.group(2)
        num_devices = process_count_match.group(3)
        line += 4

        # parse column names
        col_names = col_names_regex.split(data[line])
        line += 1

        table_rows = []
        tables.append(table_rows)
        mod_count = '-'
        while line < len(data) and matrix_regex.search(data[line]) == None:
            # Check for "real" output line (they always start w/ datatype)
            if type_regex.search(data[line]) != None:
                row_dict = {'routine': routine, 'num_ranks': num_ranks, 'num_threads': num_threads, 'num_devices':num_devices}
                row_entries = data[line].split()
                for name,entry in zip(col_names, row_entries):
                    row_dict[name] = entry
                table_rows.append(row_dict)

            line += 1

        # skip matrix kinds header
        line += 1

        # Convert from matrix id's to matrix names
        matrices = {}
        while line < len(data) and not data[line].isspace():
            parts = data[line][2:].split(':')
            idx = parts[0].strip()
            name = parts[1].split(',')[0].strip()
            matrices[idx] = name
            line += 1
        for mat in ('A', 'B', 'C'):
            if mat in col_names:
                for row in table_rows:
                    row[mat] = matrices[row[mat]]

    return tables



if __name__ == "__main__":
    filename = sys.argv[1]
    output_names = sys.argv[2].split(',')
    if len(sys.argv) > 3:
        sort_order = sys.argv[3].split(',')
    else:
        sort_order = []

    tables = parse_data(filename)


    # gather table rows
    rows = []
    for table in tables:
        for row in table:
            rows.append([row.get(col, '-') for col in output_names])

    # apply any sorts
    for col in reversed(sort_order):
        idx = output_names.index(col)
        rows.sort(key=lambda r: r[idx])

    # dump to CSV
    print(','.join(output_names))
    print('\n'.join(','.join(row) for row in rows))




==> results/process-acc-sweep.py <==
import csv
import util

### Load Data ###
mat_table = dict()
with open('rbt-3239329.csv') as f:
    for row in csv.DictReader(f):

        mat = row['A']
        entry = mat_table.get(mat, {})
        mat_table[mat] = entry

        n = int(row['n'])
        err = float(row['error'])
        if err != err: err = '1.0'
        mat_table[mat][n] = err



for mat in ('circul', 'chebspec', 'fiedler'):
    with open('plot-acc-sweep-{}.tex'.format(mat), 'w') as output_file:
        row = mat_table[mat]
        points = [(n,row[n]) for n in sorted(row.keys())]

        if points[0][0] % (512*4) != 0:
            print('ERROR: first size is not a Parker RBT')
        if points[-1][0] % (512*4) != 0:
            print('ERROR: last size is not a Parker RBT')
        for p in points[1:-1]:
            if p[0] % (512*4) == 0:
                print('WARNING: middle size {} is a Parker RBT'.format(p[0]))

        ### Analysis ###
        max_err = max(row.values())
        min_err = min(row.values())
        max_parker_err = max(points[0][1], points[-1][1])
        min_parker_err = min(points[0][1], points[-1][1])
        err_count = len(row)-2 # exclude endpoints
        large_err_count = sum(1 for _ in filter(lambda err: err > max_parker_err, (row[n] for n in row)))
        moderate_err_count = sum(1 for _ in filter(lambda err: err > min_parker_err, (row[n] for n in row)))
        print(mat)
        print('  {} out of {} ({:.2f}%) sizes with larger error than the worse Parker RBT'
              .format(large_err_count, err_count, 100*large_err_count/err_count))
        print('  {} out of {} ({:.2f}%) sizes with larger error than the worse Parker RBT'
              .format(moderate_err_count, err_count, 100*moderate_err_count/err_count))
        print('  errors were between {} and {}'.format(min_err, max_err))
        print('  Parker RBT errs were {} and {}'.format(points[0][1], points[-1][1]))


        ### Format Data ###
        print(r'\begin{tikzpicture}'
              r'\begin{semilogyaxis}['
              r'width=4in, height=2.5in,'
              # y axis
              r'ylabel=Backward error \(\left(\frac{\norm{\infty}{b-Ax}}{\norm{\infty}{A}\norm{\infty}{x} + \norm{\infty}{b}}\right)\),'
              + (r'ymin=1e-17, ymax=1e-16,' if mat=='circul' else '') +
              # x axis
              r'xlabel=\(n\),'
              r'xticklabel style={/pgfplots/scaled x ticks=false},'
              #r'%xmin = 0,'
              # legend
              r'legend style={at={(1.02,1)},anchor=north west},'
              r'legend cell align=left,'
              r']',
              file=output_file)

        # print('\\addplot[black,dashed] coordinates {{({n1},{avg}) ({n2},{avg})}};\n'
        #       .format(n1=points[0][0], n2=points[-1][0],
        #               avg=0.5*(points[0][1] + points[-1][1])),
        #       file=output_file)
        print('\\addplot[only marks,orange!80!black,mark=diamond*] coordinates {{{pairs}}};\n\\addlegendentry{{Non-Parker \\acsp{{rbt}}}};'
              .format(pairs = ' '.join(('({n},{e})'.format(n=n, e=e) for n,e in points[1:-1]))),
              file=output_file)
        print('\\addplot[only marks,black,mark=triangle*] coordinates {{{p1} {p2}}};\n\\addlegendentry{{Parker \\acsp{{rbt}}}};'
              .format(p1 = '({n},{e})'.format(n=points[0][0], e=points[0][1]),
                      p2 = '({n},{e})'.format(n=points[-1][0], e=points[-1][1])),
              file=output_file)

        print(r'\end{semilogyaxis} \end{tikzpicture}',
              file=output_file)


==> results/process-acc.py <==
import csv
import util

### Load Data ###
routines = dict()
for job_id,old_rbt in (('3233539', False), ('3233752', True)):
    with open('rbt-'+job_id+'.csv') as f:
        for row in csv.DictReader(f):
            key = (row['routine'], old_rbt, row['depth'], row['itermax'],  row['A'])
            err = float(row['error'])
            if err != err: err = '{NaN}'
            routines[key] = err

matrices=('rand_dominant', 'rand', 'rands', 'randn', 'randb', 'randr', 'chebspec', 'circul', 'fiedler', 'gfpp', 'orthog', 'ris', 'riemann', 'zielkeNS')

### Format Data ###

mat_names = {'rand_dominant':'rand+nI'}

with open('plot-acc.tex', 'w') as output_file:
    print(r'\begin{tabular}{r*{8}{S[table-format=1.1e+2,round-mode=places,table-auto-round,scientific-notation=true,retain-zero-exponent=true,tight-spacing]}}'
         +r'  \toprule'
         +r'  Matrix & {\ac{gepp}} & {\ac{getp}} & {\ac{genp}} & {\ac{rbt}}  & {\ac{rbt}} & {Parker \ac{rbt}}  & {Parker \ac{rbt}} \\'
         +r'         &             &             &             & {refined}   &            & {refined}          &                   \\'
         +r'  \midrule',
          file=output_file)
    for mat in matrices:
        print('\\matname{{{0}}} & {1} & {2} & {3} & {4} & {5} & {6} & {7} \\\\'
              .format(mat_names.get(mat, mat),
                      routines['gesv',        False, '-', '-', mat],
                      routines['gesv_tntpiv', False, '-', '-', mat],
                      routines['gesv_rbt',    False, '0', '0', mat],
                      routines['gesv_rbt',    False, '2', '2', mat],
                      routines['gesv_rbt',    False, '2', '0', mat],
                      routines['gesv_rbt',    True,  '2', '2', mat],
                      routines['gesv_rbt',    True,  '2', '0', mat]),
              file=output_file)
    print(r'\bottomrule\end{tabular}', file=output_file)




==> results/process-perf.py <==
import csv
from itertools import chain
import util

### Load Data ###
routines = dict()
files = [('3233535', False),
         ('3233536', False),
         ('3233537', False),
         ('3233538', False),
         ('3233749', True),
         ('3233750', True),
         ('3233751', True),
         ('3233805', True),
         ]
for job_id,old_rbt in files:
    with open('rbt-'+job_id+'.csv') as f:
        for row in csv.DictReader(f):
            if row['n'] != '10000': # Exclude warmup rows
                routine,mat,depth,refine = (row['routine'], row['A'], row['depth'], row['itermax'])
                # if routine == 'gesv_nopiv':
                #     routine = 'gesv_rbt'
                #     depth = '0'
                #     refine = '0'
                if routine == 'gesv_rbt' and old_rbt:
                    routine = 'gesv_rbt_old'

                key1 = (routine, depth, refine, mat)
                r1 = routines.get(key1, dict())
                routines[key1] = r1
                key2 = int(row['n'])
                r2 = r1.get(key2, [])
                r1[key2] = r2
                r2.append(float(row['time (s)']))


### Run stats ###
for key1 in routines.keys():
    r1 = routines[key1]
    for key2 in r1.keys():
        times = r1[key2]
        n = float(key2)

        (mean_time, ci_time) = util.compute_statistics(times, 0.99)
        mean_gflop = 2/3*(n**3) / mean_time / (1000*1000*1000*1000)
        ci_l_gflop = 2/3*(n**3) / (mean_time+ci_time) / (1000*1000*1000*1000)
        ci_h_gflop = 2/3*(n**3) / (mean_time-ci_time) / (1000*1000*1000*1000)
        r1[key2] = (mean_gflop, mean_gflop-ci_l_gflop, ci_h_gflop-mean_gflop)


n_sets = (range(23040, 260000, 23040),
          range(22784, 260000, 23040))

### Basic analytics ###
rbt_old_data = routines['gesv_rbt_old', '2', '0', 'rand']
rbt_new_data = routines['gesv_rbt', '2', '0', 'rand']
genp_data    = routines['gesv_rbt', '0', '0', 'rand']
gepp_data    = routines['gesv', '-', '-', 'rand']
getp_data    = routines['gesv_tntpiv', '-', '-', 'rand']
gepp_dominant_data = routines['gesv', '-', '-', 'rand_dominant']
getp_dominant_data = routines['gesv_tntpiv', '-', '-', 'rand_dominant']


# Parker RBT
best_parker_speedup = max(map(lambda ns: rbt_old_data[ns[0]][0] / rbt_old_data[ns[1]][0],
                              zip(n_sets[0], n_sets[1])))
print("Parker RBT, best speedup for n+=256: {}".format(best_parker_speedup))
print()

# gen RBT vs Parker RBT
gen_speedups = list(map(lambda n: rbt_new_data[n][0] / rbt_old_data[n][0], chain(*n_sets)))
print("gen RBT speedup over Parker RBT is from {} to {}".format(min(gen_speedups), max(gen_speedups)))
slowdowns_list = list(map(lambda n: (n, rbt_old_data[n][1] > rbt_new_data[n][2]), chain(*n_sets)))
slowdown_ns = list(map(lambda pair: pair[0], filter(lambda pair: pair[1], slowdowns_list)))
print("    {} were slowdowns (based on CIs): n={}".format(len(slowdown_ns), slowdown_ns))
print()

# Speedups compared to GENP
print("gen RBT overhead at n=230400: {}".format(genp_data[230400][0]/rbt_new_data[230400][0]))
print("gen RBT overhead at n=253440: {}".format(genp_data[253440][0]/rbt_new_data[253440][0]))
print("IR overhead at n=230400: {}".format(genp_data[230400][0]/routines['gesv_rbt', '0', '2', 'rand'][230400][0]))
print("IR overhead at n=253440: {}".format(genp_data[253440][0]/routines['gesv_rbt', '0', '2', 'rand'][253440][0]))
print()

# Speedup for hi-comm RBT versus lo-comm RBT
print("lo comm RBT relative runtime: {}".format((rbt_new_data[230400][0]/230400**3)/(rbt_new_data[253440][0]/253440**3)))
print("GENP relative runtime {}".format((genp_data[230400][0]/230440**3)/(genp_data[253440][0]/253440**3)))
print("lo comm RBT increase in GFLOP/s: {}".format(rbt_new_data[253440][0]/rbt_new_data[230400][0]))
print("on that interval, GENP improved by only {}".format(genp_data[253440][0]/genp_data[230400][0]))
print()

# Estimate speedup for fallback with 1/3 failure chance
print("Average speedups over worst case GEPP w/ fallback & 1 in 3 matrices failing:")
for n in [230400, 253440]:
    failure_rate = 1.0/3
    print("  When n={}: {}".format(n, (1/gepp_data[n][0])/(1/rbt_new_data[n][0] + failure_rate/gepp_data[n][0])))
print("Average speedups over worst case GETP w/ fallback & 1 in 3 matrices failing:")
for n in [230400, 253440]:
    failure_rate = 1.0/3
    print("  When n={}: {}".format(n, (1/getp_data[n][0])/(1/rbt_new_data[n][0] + failure_rate/getp_data[n][0])))
print("Average speedups over best case GEPP w/ fallback & 1 in 3 matrices failing:")
for n in [230400, 253440]:
    failure_rate = 1.0/3
    print("  When n={}: {}".format(n, (1/gepp_dominant_data[n][0])/(1/rbt_new_data[n][0] + failure_rate/gepp_dominant_data[n][0])))
print("Average speedups over best case GETP w/ fallback & 1 in 3 matrices failing:")
for n in [230400, 253440]:
    failure_rate = 1.0/3
    print("  When n={}: {}".format(n, (1/getp_dominant_data[n][0])/(1/rbt_new_data[n][0] + failure_rate/getp_dominant_data[n][0])))
print()


### Plot Data ###

def format_lines(lines, output_file):
    for routine,depth,refine,two_lines,matrix,legend,style in lines:
        results = routines[routine, depth, refine, matrix]
        points = [(n, *results[n]) for n in sorted(n_sets[0])]
        print('\\addplot[{style}] coordinates {{{pairs}}};\n\\addlegendentry{{{legend}}};'
              .format(style=style,
                      pairs = ' '.join(('({n},{t})-=(0,{ci_lo})+=(0,{ci_hi})'.format(n=n, t=t, ci_lo=ci_lo, ci_hi=ci_hi) for n,t,ci_lo,ci_hi in points)),
                      legend = legend),
              file=output_file)
        if two_lines:
            points = [(n, *results[n]) for n in sorted(n_sets[1])]
            print('\\addplot[{style},forget plot] coordinates {{{pairs}}};'
                  .format(style=style,
                          pairs = ' '.join(('({n},{t})-=(0,{ci_lo})+=(0,{ci_hi})'.format(n=n, t=t, ci_lo=ci_lo, ci_hi=ci_hi) for n,t,ci_lo,ci_hi in points))),
                  file=output_file)


with open('plot-perf.tex', 'w') as output_file:
    # lines = [('gesv', '-', '-', 'rand', '\\acs{gepp}', 'black,mark=*'),
    #          ('gesv', '-', '-', 'rand_domainant', '\\acs{gepp} - diag. dom.', 'black,mark=*,dashed,mark options={solid}'),
    #          ('gesv_rbt_old', '2', '2', 'rand', '\\acs{rbt} - Parker butterflies', 'orange!80!black,mark=diamond*,dotted,mark options={solid}'),
    #          ('gesv_rbt', '2', '2', 'rand', '\\acs{rbt}', 'orange!80!black,mark=diamond*'),
    #          ('gesv_rbt', '0', '0', 'rand', '\\acs{genp}', 'green!90!black, mark=triangle*'),]
    # format_lines(lines, output_file)

    print(r'\begin{tikzpicture}'
          r'\begin{axis}['
          r'width=3.87in, height=4in,'
          # y axis
          r'ylabel=Performance (Effective \si{\tera\flop\per\second}),'
          r'ymin = 0, ytick distance=25, ymax=180,'
          r'error bars/y dir=both, error bars/y explicit,'
          # x axis
          r'xlabel=\(n\),'
          r'xticklabel style={/pgf/number format/fixed, /pgfplots/scaled x ticks=false},'
          r'xtick={0, 50000, 100000, 150000, 200000, 250000},'
          r'xmin = 0, xmax=275000,'
          # legend
          r'legend style={at={(1.02,1.00)},anchor=north west},'
          r'legend cell align=left,'
          r'reverse legend'
          r']',
          file=output_file)

    lines = [('gesv_rbt',     '0', '0', False, 'rand', '\\acs{genp} (w/out IR)', 'green!90!black, mark=triangle'),
             ('gesv_rbt',     '0', '2', False, 'rand', '\\acs{genp} (w/ IR)', 'green!90!black, mark=triangle*'),
             ('gesv_rbt',     '2', '0', True,  'rand', '\\acs{rbt} (w/out IR)', 'orange!80!black,mark=diamond'),
             ('gesv_rbt',     '2', '2', True,  'rand', '\\acs{rbt} (w/ IR)', 'orange!80!black,mark=diamond*'),
             ('gesv_rbt_old', '2', '0', True,  'rand', 'Parker \\acs{rbt} (w/out IR)', 'orange!80!black,mark=diamond,dashed,mark options={solid},error bars/error bar style={solid}'),
             #('gesv_rbt_old', '2', '2', True,  'rand', 'Parker \\acs{rbt} (w/ IR)', 'orange!80!black,mark=diamond*,dashed,mark options={solid},error bars/error bar style={solid}'),
             ('gesv_tntpiv',  '-', '-', False, 'rand_dominant', '\\acs{getp} - diag. dom.', 'blue,mark=o,dashed,mark options={solid},error bars/error bar style={solid}'),
             ('gesv_tntpiv',  '-', '-', False, 'rand', '\\acs{getp}', 'blue,mark=o'),
             ('gesv',         '-', '-', False, 'rand_dominant', '\\acs{gepp} - diag. dom.', 'black,mark=*,dashed,mark options={solid},error bars/error bar style={solid}'),
             ('gesv',         '-', '-', False, 'rand', '\\acs{gepp}', 'black,mark=*'),]
    format_lines(reversed(lines), output_file)

    print(r'\end{axis} \end{tikzpicture}',
          file=output_file)


==> results/process-scaling.py <==
import csv
import util

### Load Data ###
routines = dict()
job_ids = ('3233546', '3233547', '3233548', '3233549')
for job_id in job_ids:
    with open('scaling-'+job_id+'.csv') as f:
        for row in csv.DictReader(f):
            if row['n'] != '10000': # Exclude warmup rows
                routine,depth,refine = (row['routine'], row['depth'], row['itermax'])
                num_ranks = int(row['num_ranks'])
                mat = row['A']
                n = int(row['n'])

                key1 = (routine, depth, refine, mat, n)
                r1 = routines.get(key1, dict())
                routines[key1] = r1
                r2 = r1.get(num_ranks, [])
                r1[num_ranks] = r2
                r2.append(float(row['time (s)']))


### Run stats ###
for key1 in routines.keys():
    r1 = routines[key1]
    n = key1[4]
    for key2 in r1.keys():
        times = r1[key2]

        (mean_time, ci_time) = util.compute_statistics(times, 0.99)
        mean_gflop = 2/3*(n**3) / mean_time / (1000*1000*1000*1000)
        ci_l_gflop = 2/3*(n**3) / (mean_time+ci_time) / (1000*1000*1000*1000)
        ci_h_gflop = 2/3*(n**3) / (mean_time-ci_time) / (1000*1000*1000*1000)
        r1[key2] = (mean_time, ci_time, ci_time)


### analyitics ###

#Efficiency
print('scaling efficiencies:')
for config,base_ranks in [(('gesv', '-', '-', 'rand', 100000), 1),
                     (('gesv', '-', '-', 'rand', 100000), 2),
                     (('gesv_tntpiv', '-', '-', 'rand', 100000), 2),
                     (('gesv_rbt', '0', '0', 'rand', 100000), 1),
                     (('gesv_rbt', '2', '0', 'rand', 100000), 1)]:
    results = routines[config]
    points = [(num_ranks/2, results[num_ranks][0]) for num_ranks in sorted(results.keys())]
    base_time = list(filter(lambda p: p[0]==base_ranks, points))[0][1]
    print('  {}, {}: {}'.format(config, base_ranks, list(map(lambda p: (base_time/p[1])/(p[0]/base_ranks), points))))

### Format Data ###

def format_lines(n, lines, output_file):
    for routine,depth,refine,matrix,legend,style,color in lines:
        results = routines[routine, depth, refine, matrix, n]
        points = [(num_ranks/2, *results[num_ranks]) for num_ranks in sorted(results.keys())]
        print('\\addplot[{color},{style}] coordinates {{{pairs}}};\n\\addlegendentry{{{legend}}};'
              .format(color=color, style=style,
                      pairs = ' '.join(('({n},{t})-=(0,{ci_lo})+=(0,{ci_hi})'.format(n=n, t=t, ci_lo=ci_lo, ci_hi=ci_hi) for n,t,ci_lo,ci_hi in points)),
                      legend = legend),
              file=output_file)
        n0 = points[0][0]
        n1 = 2*points[-1][0]
        t0 = points[0][1]
        print('\\addplot[{color},dotted,forget plot] coordinates {{({n0}, {t0}) ({n1}, {t1})}};'
              .format(color=color, n0 = n0, n1 = n1, t0 = t0, t1 = t0 * n0/n1),
              file=output_file)


for n in (50000, 100000):

    with open('plot-scaling-{}.tex'.format(n), 'w') as output_file:
        print(r'\begin{tikzpicture}'
              r'\begin{loglogaxis}['
              r'width=3.75in, height=3.25in,'
              # y axis
              r'ylabel=Time (\si{\second}),'
              r'ytick={5, 10, 20, 40, 80, 160},'
              r'ymin=5, ymax=160,'
              r'error bars/y dir=both, error bars/y explicit,'
              r'yticklabel style={/pgf/number format/fixed, /pgfplots/scaled y ticks=false},'
              # x axis
              r'xlabel=Number of nodes,'
              r'xtick={1, 2, 4, 8, 16},'
              r'xticklabel style={/pgf/number format/fixed, /pgfplots/scaled x ticks=false},'
              r'log ticks with fixed point,'
              # legend
              r'legend style={at={(1.02,1.00)},anchor=north west},'
              r'legend cell align=left,'
              r']',
              file=output_file)

        lines = [('gesv_rbt',     '0', '0', 'rand', '\\acs{genp} (w/out IR)', ' mark=triangle', 'green!90!black'),
                 ('gesv_rbt',     '0', '2', 'rand', '\\acs{genp} (w/ IR)', 'mark=triangle*', 'green!90!black'),
                 ('gesv_rbt',     '2', '0', 'rand', '\\acs{rbt} (w/out IR)', 'mark=diamond', 'orange!80!black'),
                 ('gesv_rbt',     '2', '2', 'rand', '\\acs{rbt} (w/ IR)', 'mark=diamond*', 'orange!80!black'),
                 ('gesv_tntpiv',  '-', '-', 'rand_dominant', '\\acs{getp} - diag. dom.', 'mark=o,dashed,mark options={solid},error bars/error bar style={solid}', 'blue'),
                 ('gesv_tntpiv',  '-', '-', 'rand', '\\acs{getp}', 'mark=o', 'blue'),
                 ('gesv',         '-', '-', 'rand_dominant', '\\acs{gepp} - diag. dom.', 'mark=*,dashed,mark options={solid},error bars/error bar style={solid}', 'black'),
                 ('gesv',         '-', '-', 'rand', '\\acs{gepp}', 'mark=*', 'black'),]
        format_lines(n, reversed(lines), output_file)

        print(r'\end{loglogaxis} \end{tikzpicture}',
              file=output_file)


==> results/util.py <==

import scipy.stats
import statistics

# Need to manually round in a few places to work around siunitx issues
def round_sci(err, digits=1):
  if err == 'NaN':
    return err
  else:
    return ('{:.'+str(digits-1)+'e}').format(float(err))


# Computes the mean and confidence interval of a set of times
def compute_statistics(times, confidence=0.95):
  mean = statistics.fmean(times)
  ci = scipy.stats.t.interval(confidence, df=len(times)-1, loc=mean, scale=scipy.stats.sem(times))

  return (mean, ci[1]-mean)

